On the continuity and smoothness of the value function in reinforcement learning and optimal control

The value function plays a crucial role as a measure for the cumulative future reward an agent receives in both reinforcement learning and optimal control. It is therefore of interest to study how similar the values of neighboring states are, i.e., to investigate the continuity of the value function. We do so by providing and verifying upper bounds on the value function's modulus of continuity. Additionally, we show that the value function is always H\"older continuous under relatively weak assumptions on the underlying system and that non-differentiable value functions can be made differentiable by slightly "disturbing" the system.

==> plots/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 259.2x259.2 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt \n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"mathptmx\", \n",
    "    \"font.size\": 14\n",
    "})\n",
    "\n",
    "colors = [\"red\", \"green\", \"blue\"]\n",
    "gammas = [0.5, 0.9, 0.99]\n",
    "x0 = np.linspace(0,1,1000,dtype=np.float128)\n",
    "d0 = np.copy(x0)\n",
    "values = []\n",
    "Hs = []\n",
    "Ws = []\n",
    "L = 1.5\n",
    "D = 1\n",
    "C = 1\n",
    "\n",
    "Bs = [] # Bernstein's bounds\n",
    "\n",
    "Phi = lambda x: x**L\n",
    "\n",
    "for gamma in gammas:\n",
    "    beta = np.log(1/gamma)/np.log(L) \n",
    "    K = lambda x: (np.log(L)*D**(1-beta)*x**beta + np.log(gamma)*x)/np.log(gamma*L)\n",
    "    Hs.append( C*K(d0)/(1-gamma) )\n",
    "    if L*gamma < 1:\n",
    "        Bs.append( 2*C/(1-gamma*L) * d0)\n",
    "    else:\n",
    "        Bs.append( 2*L * (C/(gamma*L-1))**beta * (1/(1-gamma))**(1-beta) * d0**beta )\n",
    "    x = x0.copy()\n",
    "    v = np.zeros_like(x)\n",
    "    for n in range(10000):\n",
    "        v += gamma**n * x # (x**(L**n))\n",
    "        x = Phi(x)\n",
    "    values.append(v)\n",
    "    Ws.append( v[-1]-v[::-1] )\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(4*0.9,4*0.9))\n",
    "\n",
    "for idx, (gamma, v) in enumerate(zip(gammas, values)):\n",
    "    ax.plot(x0, v*(1-gamma), color=colors[idx], label=f\"$(1-\\gamma_{idx}) v_{idx}(x)$\")\n",
    "    # ax.plot(x, dv, label=\"$\\partial_x v(x)$\")\n",
    "    # ax.axhline(y=1/(1-gamma), color='r', linestyle='-', label=\"$y = 1/(1-\\gamma)$\")\n",
    "ax.set_xlabel(\"$x$\")\n",
    "ax.set_ylabel(\"$y$\")\n",
    "ax.grid()\n",
    "ax.legend()\n",
    "fig.tight_layout()\n",
    "fig.savefig(\"./value_function_example.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 259.2x259.2 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1, figsize=(4*0.9,4*0.9))\n",
    "for idx, (gamma, W, H, B) in enumerate(zip(gammas, Ws, Hs, Bs)):\n",
    "    ax.plot(x0, (1-gamma)*W, color=colors[idx], label=f\"$(1-\\gamma_{idx}) W_{idx}(x)$\")\n",
    "    ax.plot(x0, (1-gamma)*H, \"--\", color=colors[idx]) \n",
    "    ax.plot(x0, (1-gamma)*B, \":\", color=colors[idx]) \n",
    "\n",
    "ax.set_ylim([-0.05, 1.05])\n",
    "ax.set_xlabel(\"$x$\")\n",
    "ax.set_ylabel(\"$y$\")\n",
    "ax.grid()\n",
    "ax.legend()\n",
    "fig.tight_layout()\n",
    "fig.savefig(\"./value_function_continuity_bounds.pdf\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 288x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plots for the proof of Thr. 1\n",
    "t = np.linspace(0,5,1000)\n",
    "L = 1.5\n",
    "D = 3\n",
    "d0 = 1\n",
    "delta = np.log(D/d0)/np.log(L)\n",
    "\n",
    "fig, ax = plt.subplots(1,1,figsize=(4,2.5))\n",
    "ax.plot(t, L**t * d0, label=\"$L^t d_0$\")\n",
    "ax.axhline(D, color=\"purple\")\n",
    "plt.text(-0.8, D,'$D$')\n",
    "ax.axhline(d0, linestyle=\"dashed\", color=\"red\")\n",
    "plt.text(-0.8, d0,'$d_0$')\n",
    "ax.axvline(delta, linestyle=\"dashed\", color=\"green\")\n",
    "plt.text(delta-1.5,-1.2,'$\\delta = \\ln (D/d_0) / \\ln L$')\n",
    "ax.legend()\n",
    "\n",
    "minimum = np.min(np.stack((L**t*d0, np.ones_like(t)*D)),axis=0)\n",
    "ax.fill_between(t, np.zeros_like(t), minimum, alpha=0.2)\n",
    "plt.text(3, 1.7,'$\\min\\{ L^t d_0, D \\}$')\n",
    "\n",
    "ax.set_xlabel(\"$t$\", loc=\"right\")\n",
    "# ax.set_ylabel('between y1 and 1')\n",
    "\n",
    "# ax.grid()\n",
    "ax.tick_params(left = False, right = False , labelleft = False , \n",
    "                labelbottom = False, bottom = False) \n",
    "fig.tight_layout()\n",
    "fig.savefig(\"./proof.pdf\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plots/plots_smoothing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import findiff\n",
    "import matplotlib.pyplot as plt\n",
    "# %matplotlib\n",
    "# pyplot.ion\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"mathptmx\", \n",
    "    \"font.size\": 14\n",
    "})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 331.2x207 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "gamma = 0.8\n",
    "sigma = 0.01\n",
    "N = 15000\n",
    "x0 = np.linspace(0,1,N,endpoint=True)\n",
    "\n",
    "def project(x):\n",
    "    return np.clip(x,0,1)\n",
    "\n",
    "def eps():\n",
    "    return np.random.normal(0,sigma,size=N)\n",
    "\n",
    "def Phi(x):\n",
    "    x = project(x)\n",
    "    return 4*x*(1-x)\n",
    "\n",
    "v = np.zeros_like(x0)\n",
    "w = np.zeros_like(x0)\n",
    "M = 10000 # the larger M, the better the estimate of w. the estimate of v converges quickly\n",
    "for n in range(M):\n",
    "    # estimate v\n",
    "    v_next = v[(Phi(x0)*(N-1)).astype(int)]\n",
    "    v = x0 + gamma * v_next\n",
    "\n",
    "    # TD learning for estimating w\n",
    "    T = 500\n",
    "    if n < T: alpha = 1 # use this to estimate the mean correctly\n",
    "    else: alpha = 1/(n-T+1) # use this to reduce the variance afterwards\n",
    "    w_next = w[(Phi(x0+eps())*(N-1)).astype(int)]\n",
    "    w = (1-alpha)*w + alpha*(x0 + gamma * w_next)\n",
    "\n",
    "fig, ax = plt.subplots(1,1,figsize=(4*1.15,2.5*1.15))\n",
    "cutoff = 5\n",
    "ax.plot(x0[cutoff:-cutoff], v[cutoff:-cutoff], \"-\", color=\"red\", label=f\"$v(x)$\")\n",
    "ax.plot(x0[cutoff:-cutoff], w[cutoff:-cutoff], \"-\", color=\"blue\", label=f\"$w(x)$\")\n",
    "\n",
    "ax.set_xlabel(\"$x$\")\n",
    "ax.set_ylabel(\"$y$\")\n",
    "ax.grid()\n",
    "ax.legend()\n",
    "fig.tight_layout()\n",
    "fig.savefig(\"./value_function_weierstrass.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# computing the derivative by sampling from the expectation\n",
    "dw = np.zeros_like(x0)\n",
    "M = 50000\n",
    "for n in range(M):\n",
    "    e = eps()\n",
    "    w_next = w[(Phi(x0+e)*(N-1)).astype(int)]\n",
    "    dw += (1 + gamma * (e/sigma**2) * w_next) / M\n",
    "\n",
    "# do a linear approximation to w in order to approximate its derivative a bit better\n",
    "centers = np.linspace(0,1,100).reshape(-1,1)\n",
    "bandwidth = 0.001\n",
    "psi = lambda x: np.exp(-(centers-x)**2 / bandwidth).T\n",
    "psi_x = psi(x0)\n",
    "theta = np.linalg.lstsq(psi_x, w, rcond=1e-5)[0]\n",
    "dw_findiff = findiff.FinDiff(0, 1/N, 1, acc=2)(psi_x @ theta)\n",
    "\n",
    "plt.plot(x0, dw, label=f\"sampling\")\n",
    "plt.plot(x0, dw_findiff, label=f\"finite differences + approximation\")\n",
    "plt.plot(x0, np.zeros_like(x0))\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

